The Longitudinal Structure Function at the Third Order

We compute the complete third-order contributions to the coefficient functions for the longitudinal structure function F_L, thus completing the next-to-next-to-leading order (NNLO) description of unpolarized electromagnetic deep-inelastic scattering in massless perturbative QCD. Our exact results agree with determinations of low even-integer Mellin moments and of the leading small-x terms in the flavour-singlet sector. In this letter we present compact and accurate parametrizations of the results and illustrate the numerical impact of the NNLO corrections.

==> li2.f <==
*
* File: li2.f 
*
* ..A routine for the dilogarithm, by Jos Vermaseren
*
       function li2(x)
       implicit real*8  (a-z)
       dimension b(8)
       integer ncall
       data ncall/0/,pi6/1.644934066848226d+00/,een,vier/1.d+00,.25d+00/
       ncall = 0
       if(ncall.eq.0)go to 2
1      if(x.lt.0)go to 3
       if(x.gt.0.5)go to 4
       z=-dlog(1.-x)
7      z2=z*z
       li2=z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier
       if(x.gt.een)li2=-li2-.5*u*u+2.*pi6
       return
2      b(1)=een
       b(2)=een/36.
       b(3)=-een/3600.
       b(4)=een/211680.
       b(5)=-een/(30.*362880.d+00)
       b(6)=5./(66.*39916800.d+00)
       b(7)=-691./(2730.*39916800.d+00*156.)
       b(8)=een/(39916800.d+00*28080.)
       ncall=1
       go to 1
3      if(x.gt.-een)go to 5
       y=een/(een-x)
       z=-dlog(een-y)
       z2=z*z
       u=dlog(y)
       li2=z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier-u*(z+.5*u)-pi6
       return
4      if(x.ge.een)go to 10
       y=een-x
       z=-dlog(x)
6      u=dlog(y)
       z2=z*z
       li2=-z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een-u)+z2*vier+pi6
       if(x.gt.een)li2=-li2-.5*z*z+pi6*2.
       return
5      y=een/(een-x)
       z=-dlog(y)
       z2=z*z
       li2=-z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier
       return
10     if(x.eq.een)go to 20
       xx=1./x
       if(x.gt.2.)go to 11
       z=dlog(x)
       y=1.-xx
       go to 6
11     u=dlog(x)
       z=-dlog(1.-xx)
       go to 7
20     li2=pi6
       return
       end


==> xclns3p.f <==
*
* ..File: xclns3p.f    FL_NS
*
*
* ..Parametrization of the 3-loop MS(bar) non-singlet coefficient 
*    functions for the structure function F_L in electromagnetic DIS.
*    mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt
*              hep-ph/0411112
*
* =====================================================================
*
*
* ..This is the regular piece. The rational end-point coefficients are
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact and requires the dilogarithm Li2(x).
*
       FUNCTION CLNP3A (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       DIMENSION FL(6)
       DATA FL / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0 )
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       FL11 = FL(NF)
*
       CLNP3A =  - 2220.5 - 7884.* Y + 4168.* Y**2 
     ,           - 1280.*D81 *DL**3 - 7456./27.D0 * DL**2 - 1355.7 * DL
     ,           + 512./27D0 * DL1**4 - 177.40 * DL1**3 + 650.6 *DL1**2
     ,           - 2729.* DL1 + 208.3 * Y*DL**3 - DL1**3*(1.-Y)* (125.3
     ,           - 195.6 *DL1) - DL*DL1 * (844.7 * DL + 517.3 * DL1)
     ,        + NF * ( 408.4 - 9.345 * Y - 919.3 * Y**2 
     ,           + 1728.*D81 * DL**2 + 200.73 * DL - 1792.*D81* Y*DL**3 
     ,           + 1024.*D81 * DL1**3 - 112.35 * DL1**2 + 344.1 * DL1
     ,           + (1.-Y)*DL1**2 * (239.7 + 20.63 * DL1)
     ,           + DL*DL1 * (887.3 + 294.5 * DL - 59.14 * DL1) )
     ,        + NF**2 * ( - 19. + (317./6.D0 - 12.*Z2) * Y 
     ,           + 9.* Y*DL**2 + DL * (-6. + 50.* Y)
     ,           + 3.* Y*DL1**2 + DL1 * (6. - 25.* Y) 
     ,           - 6.* Y*DL*DL1 + 6.* Y* LI2(Y) ) * 64.* D81
     ,        + FL11*NF * ( (107.0 + 321.05 * Y - 54.62 * Y**2) *(1.-Y)
     ,           - 26.717 - 320*D81 * DL**3 - 640.*D81 * DL**2 
     ,           + 9.773 * DL + Y*DL * (363.8 + 68.32 * DL) ) * Y
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece, introduced to fine-tune the accuracy
*    of low moments and convolutions.
*
       FUNCTION CLNP3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       CLNP3C = 0.113 + NF * 0.006
*
       RETURN
       END
*
* =================================================================av==


==> xclsg3p.f <==
*
* ..File: xclsg3p.f    F_L^PS  and  F_L^G
*
*
* ..Parametrizations of the 3-loop MS(bar) pure-singlet and gluon coef-
*    ficient functions for the electromagnetic structure function F_L
*    at  mu_r = mu_f = Q. The expansion parameter is  alpha_s/(4 pi).
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt
*              hep-ph/0411112
* 
* =====================================================================
*
*
* ..The pure-singlet coefficient function
*
       FUNCTION CLS3A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       DIMENSION FL(6), FLS(6)
       INTEGER NF
       DATA FL  / -1.d0, 0.5d0, 0.d0, 0.5d0, 0.2d0, 0.5d0 /
       DATA FLS /  1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
       DL  = LOG (Y)
       Y1  = 1.-Y
       DL1 = LOG (Y1)
       D27 = 1./27.D0
       D81 = 1./81.D0
*
       CLS31 = (1568.*D27 * DL1**3 - 11904.*D27 * DL1**2 + 5124.* DL1)
     ,           * Y1**2  +  DL*DL1 * (2184.* DL + 6059.* Y1)
     ,         - (795.6 + 1036.* Y) * Y1**2  - 143.6 * DL*Y1
     ,         + 8544.*D27 * DL**2 - 1600.*D27 * DL**3 
     ,         - 885.53 /Y *Y1**2 - 182.00 * DL/Y * Y1
       CLS32 = ( - 96.*D27 * DL1**2 + 29.52 * DL1) * Y1**2  + 
     ,         +  DL*DL1 * (35.18 * DL + 73.06 * Y1) 
     ,         - (14.16 - 69.84 * Y) * Y1**2 - 35.24 * Y*DL**2 
     ,         - 69.41 * DL*Y1 - 384.*D27 * DL**2 + 40.239 /Y *Y1**2 
       CLS3F = ( (107.0 + 321.05 * Y - 54.62 * Y**2) *(1.-Y)
     ,         - 26.717 - 320.*D81 * DL**3 - 640.*D81 * DL**2
     ,         + 9.773 * DL + Y*DL * (363.8 + 68.32 * DL) ) * Y
       CLS3A = NF * ( CLS31 + (FLS(NF)-FL(NF)) * CLS3F + NF * CLS32 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon coefficient function
*
       FUNCTION CLG3A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       DIMENSION FLG(6)
       INTEGER NF
       DATA FLG / 1.d0, 0.1d0, 0.d0, 0.1d0, 0.018181818d0, 0.1d0 /
*
       DL  = LOG (Y)
       Y1  = 1.-Y
       DL1 = LOG (Y1)
       D27 = 1./27.D0
*
       CLG31 = (144.D0 * DL1**4 - 47024.*D27 * DL1**3 + 6319.* DL1**2 
     ,         + 53160.* DL1) * Y1 + DL*DL1 * (72549. + 88238.* DL)
     ,         + (3709. - 33514.* Y - 9533.* Y**2) * Y1 
     ,         + 66773.* Y*DL**2 - 1117.* DL + 45.37 * DL**2 
     ,         - 5360.*D27 * DL**3 - 2044.70 /Y*Y1 - 409.506 * DL/Y
       CLG32 = (288.*D27 * DL1**3 - 3648.*D27 * DL1**2 - 592.3 * DL1
     ,         + 1511.* Y*DL1) * Y1 + DL*DL1 * (311.3 + 14.24 * DL)
     ,         + (577.3 - 729.0 * Y) * Y1 + 30.78 * Y*DL**3
     ,         + 366.0 * DL + 3000.*D27 * DL**2 + 480.*D27 * DL**3
     ,         + 88.5037 /Y*Y1
       CLG3F = (-0.0105 * DL1**3 + 1.550 * DL1**2 + 19.72 *Y*DL1 
     ,         - 66.745 * Y + 0.615 * Y**2) * Y1 + 20.*D27 * Y*DL**4
     ,         + (280./81.D0 + 2.260* Y) * Y*DL**3 - (15.40 - 2.201* Y)
     ,           * Y*DL**2 - (71.66 - 0.121 * Y) * Y*DL   
       CLG3A = NF * ( CLG31 + NF * (CLG32 + FLG(NF) * CLG3F) )
*
       RETURN
       END
*
* =================================================================av==

